Visibility of Black Hole Shadows in Low-luminosity AGN

Accreting black holes tend to display a characteristic dark central region called the black-hole shadow, which depends only on spacetime/observer geometry and which conveys information about the black hole's mass and spin. Conversely, the observed central brightness depression, or image shadow, additionally depends on the morphology of the emission region. In this paper, we investigate the astrophysical requirements for observing a meaningful black-hole shadow in GRMHD-based models of accreting black holes. In particular, we identify two processes by which the image shadow can differ from the black-hole shadow: evacuation of the innermost region of the accretion flow, which can render the image shadow larger than the black-hole shadow, and obscuration of the black-hole shadow by optically thick regions of the accretion flow, which can render the image shadow smaller than the black-hole shadow, or eliminate it altogether. We investigate in which models the image shadows of our models match their corresponding black-hole shadows, and in which models the two deviate from each other. We find that, given a compact and optically thin emission region, our models allow for measurement of the black-hole shadow size to an accuracy of 5%. We show that these conditions are generally met for all MAD simulations we considered, as well as some of the SANE simulations.

==> Figures/cropper.sh <==
#!/bin/bash
for FILE in ./*.pdf; do
  pdfcrop "${FILE}"
done

